Measurement of the $\Lambda^0_b\rightarrow J/\psi\Lambda$ angular distribution and the $\Lambda^0_b$ polarisation in $pp$ collisions

This paper presents an analysis of the $\Lambda^0_b\rightarrow J/\psi\Lambda$ angular distribution and the transverse production polarisation of $\Lambda^0_b$ baryons in proton-proton collisions at centre-of-mass energies of 7, 8 and 13 TeV. The measurements are performed using data corresponding to an integrated luminosity of 4.9 fb$^{-1}$, collected with the LHCb experiment. The polarisation is determined in a fiducial region of $\Lambda^0_b$ transverse momentum and pseudorapidity of $1 < p_{T} < 20$ GeV$/c$ and $2 < \eta < 5$, respectively. The data are consistent with $\Lambda^0_b$ baryons being produced unpolarised in this region. The parity-violating asymmetry parameter of the $\Lambda\rightarrow p\pi^-$ decay is also determined from the data and its value is found to be consistent with a recent measurement by the BES\,III collaboration.

==> anc/paperData.json <==
{
    "description": "Numerical results for the moments of the angular analysis of Lb --> J/psi Lz decays at LHCb.\n The top level object has three subtrees, representing the different centre-of-mass energies used in the analysis (7TeV, 8TeV and 13TeV).\n Each subtree contains further subtrees with M_i providing the value, statistical and systematic uncertainty of a given moment.\n At each energy, the upper diagonal of the statistical covariance matrix of the moments is provided under 'covariance' with indexing ['M_i']['M_j'].\n The systematic uncertainties are independent and thus the corresponding covariance matrix is diagonal (not provided here).",
    "7TeV": {
        "M_1": {
            "value": 0.37356449724374896,
            "stat": 0.006762977296001714,
            "sys": 0.002528562265048116
        },
        "M_2": {
            "value": 0.25287100551250447,
            "stat": 0.013525954592003423,
            "sys": 0.005038734244660555
        },
        "M_4": {
            "value": -0.28621890163663083,
            "stat": 0.016941951780217172,
            "sys": 0.007583608785690122
        },
        "M_5": {
            "value": -0.15704713494889586,
            "stat": 0.02489956654237224,
            "sys": 0.007769402909096461
        },
        "M_7": {
            "value": 0.051218298585771836,
            "stat": 0.028950003315931245,
            "sys": 0.005159504341104426
        },
        "M_9": {
            "value": -0.01667308216283018,
            "stat": 0.028914331529776325,
            "sys": 0.0049153921731517605
        },
        "M_11": {
            "value": 0.005366640244060427,
            "stat": 0.013975204788927163,
            "sys": 0.003864817247609757
        },
        "M_12": {
            "value": -0.0037533901225913647,
            "stat": 0.01785829890674904,
            "sys": 0.004827059108493593
        },
        "M_14": {
            "value": 0.007361231438792755,
            "stat": 0.025161834027849193,
            "sys": 0.00724656628325577
        },
        "M_15": {
            "value": -0.027170424898126738,
            "stat": 0.032189867378496946,
            "sys": 0.007877974297820226
        },
        "M_17": {
            "value": 0.00814507201182375,
            "stat": 0.03859690809931958,
            "sys": 0.005713318158833561
        },
        "M_19": {
            "value": -0.0058040293247711245,
            "stat": 0.037971221560444475,
            "sys": 0.004426517641539805
        },
        "M_21": {
            "value": -0.0148099443229452,
            "stat": 0.03670544194281571,
            "sys": 0.007531583852512429
        },
        "M_23": {
            "value": -0.0007194620474986525,
            "stat": 0.027899706825426463,
            "sys": 0.0070869976449758005
        },
        "M_25": {
            "value": -0.028945140663414855,
            "stat": 0.06428352140116537,
            "sys": 0.009636645858923968
        },
        "M_27": {
            "value": 0.059288003950039386,
            "stat": 0.05065766004150011,
            "sys": 0.007184022522862543
        },
        "M_30": {
            "value": -8.111527483254524e-05,
            "stat": 0.022645003463193626,
            "sys": 0.004465062680167605
        },
        "M_32": {
            "value": -0.0009144495094142184,
            "stat": 0.0211928422166083,
            "sys": 0.004859722503153792
        },
        "M_33": {
            "value": 0.01870716931649054,
            "stat": 0.021290285854746606,
            "sys": 0.004973980251661701
        },
        "M_34": {
            "value": 0.017369848424833155,
            "stat": 0.021385055157152617,
            "sys": 0.0035764641729708405
        },
        "covariance": {
            "M_1": {
                "M_1": 4.573786190623466e-05,
                "M_2": -9.147572381246904e-05,
                "M_4": -2.756935025236924e-05,
                "M_5": 4.173190597338374e-05,
                "M_7": -6.332805256414445e-06,
                "M_9": -1.7784659049573458e-06,
                "M_11": 1.9115136067014312e-06,
                "M_12": -3.9039218218922275e-06,
                "M_14": -1.98570020161937e-06,
                "M_15": 5.441595394536841e-06,
                "M_17": 1.4683010342332887e-06,
                "M_19": 1.6268969580261443e-06,
                "M_21": -4.832884137960261e-06,
                "M_23": -1.0123856460216403e-05,
                "M_25": 2.0787725426615753e-05,
                "M_27": -4.453884447964002e-06,
                "M_30": 3.89877104350325e-06,
                "M_32": -3.9285243073012694e-07,
                "M_33": 1.5482101341249687e-06,
                "M_34": -2.041539497992018e-06
            },
            "M_2": {
                "M_2": 0.00018295144762493852,
                "M_4": 5.513870050473826e-05,
                "M_5": -8.346381194676748e-05,
                "M_7": 1.2665610512828881e-05,
                "M_9": 3.556931809914709e-06,
                "M_11": -3.823027213402862e-06,
                "M_12": 7.807843643784511e-06,
                "M_14": 3.971400403238773e-06,
                "M_15": -1.0883190789073675e-05,
                "M_17": -2.93660206846657e-06,
                "M_19": -3.253793916052329e-06,
                "M_21": 9.665768275920548e-06,
                "M_23": 2.0247712920432827e-05,
                "M_25": -4.1575450853231465e-05,
                "M_27": 8.907768895927957e-06,
                "M_30": -7.79754208700643e-06,
                "M_32": 7.857048614602552e-07,
                "M_33": -3.0964202682499043e-06,
                "M_34": 4.0830789959840245e-06
            },
            "M_4": {
                "M_4": 0.00028702973012320387,
                "M_5": -0.0001724446846564169,
                "M_7": -5.40626909879927e-06,
                "M_9": -1.4892577833012557e-07,
                "M_11": -5.3723280202334175e-06,
                "M_12": 3.557905076696656e-07,
                "M_14": 1.1442176203743917e-05,
                "M_15": -1.1656997930242827e-05,
                "M_17": 8.500959222597907e-06,
                "M_19": 1.2425734691748665e-05,
                "M_21": -2.0786273490055452e-05,
                "M_23": 6.077653023329643e-06,
                "M_25": -5.359933989261345e-05,
                "M_27": -1.8284772608438177e-05,
                "M_30": 1.6729402845481313e-05,
                "M_32": 8.584070827989594e-06,
                "M_33": -6.18198868315191e-06,
                "M_34": -4.285569874388383e-06
            },
            "M_5": {
                "M_5": 0.000619988413998023,
                "M_7": -2.0547129246803762e-05,
                "M_9": 1.4658513454560312e-05,
                "M_11": 5.697448031583469e-06,
                "M_12": -1.0847331404954865e-05,
                "M_14": -6.463358207265725e-06,
                "M_15": 2.231258376261789e-06,
                "M_17": -1.051177395081747e-06,
                "M_19": 1.2573055749449402e-05,
                "M_21": -4.972968452745928e-05,
                "M_23": 1.190142369909265e-05,
                "M_25": 4.4035875618175305e-05,
                "M_27": 4.6847950771803905e-05,
                "M_30": 9.494868155305766e-06,
                "M_32": -5.687391892169576e-06,
                "M_33": -1.034274671621195e-05,
                "M_34": -1.345497222830961e-05
            },
            "M_7": {
                "M_7": 0.00083810269199243,
                "M_9": -1.1314526442484558e-06,
                "M_11": 4.323457159477771e-06,
                "M_12": -8.186303725630158e-06,
                "M_14": 8.610922010839283e-06,
                "M_15": -6.970413206753812e-06,
                "M_17": -1.3363768997864788e-05,
                "M_19": 3.850778918772633e-06,
                "M_21": 4.6157871092425194e-05,
                "M_23": 2.1974920560843794e-05,
                "M_25": -5.609219321235926e-05,
                "M_27": -7.885551248155736e-06,
                "M_30": 1.2705393054045767e-06,
                "M_32": 6.8642702367123e-06,
                "M_33": 8.168060725340164e-06,
                "M_34": 3.7914666069703853e-06
            },
            "M_9": {
                "M_9": 0.0008360385678138172,
                "M_11": 3.4249855120610247e-06,
                "M_12": 3.2482943759791577e-06,
                "M_14": -1.970123421681382e-06,
                "M_15": 9.901347290159201e-07,
                "M_17": -1.0334795260120856e-05,
                "M_19": -3.883713607055853e-06,
                "M_21": 4.301925219440326e-05,
                "M_23": -5.294070477501324e-06,
                "M_25": 4.4269349041528515e-05,
                "M_27": -1.5943228884859172e-05,
                "M_30": -2.0506188306406594e-05,
                "M_32": -1.0874572505516286e-05,
                "M_33": -6.363945736939227e-06,
                "M_34": -3.9631929947213054e-07
            },
            "M_11": {
                "M_11": 0.0001953063488924527,
                "M_12": -0.00010917137444304435,
                "M_14": -0.00010249205431504871,
                "M_15": 5.962243096234789e-05,
                "M_17": 1.5169016498452262e-06,
                "M_19": 6.1914531082392416e-06,
                "M_21": 1.3323278500076e-05,
                "M_23": -2.2490099632351838e-05,
                "M_25": 8.984391208731194e-06,
                "M_27": 6.570817294068686e-06,
                "M_30": 8.035407508102409e-06,
                "M_32": 1.6608971696698115e-05,
                "M_33": -2.3375258806304584e-06,
                "M_34": -3.7550555506956963e-06
            },
            "M_12": {
                "M_12": 0.00031891883984279385,
                "M_14": 6.1832484024064e-05,
                "M_15": -0.0001889913939934361,
                "M_17": 1.564588645950132e-05,
                "M_19": -1.9618925636575222e-05,
                "M_21": -1.5534943974424185e-05,
                "M_23": -5.6457214263558886e-05,
                "M_25": -3.2121264483183086e-06,
                "M_27": 2.3749481452026384e-05,
                "M_30": 3.2423421250580523e-06,
                "M_32": -8.745211404703456e-06,
                "M_33": -3.7430130999401657e-06,
                "M_34": 1.5808539046977388e-06
            },
            "M_14": {
                "M_14": 0.0006331178916450295,
                "M_15": -0.0003497623906337762,
                "M_17": 1.0481071277424867e-05,
                "M_19": -1.1396854350558407e-05,
                "M_21": -1.510491766450872e-05,
                "M_23": 1.0404210725245557e-05,
                "M_25": 5.426669409750221e-06,
                "M_27": -5.495688187174285e-05,
                "M_30": 7.148939097596872e-07,
                "M_32": -4.678306379090536e-07,
                "M_33": -1.2050324153067215e-05,
                "M_34": -5.492422599595588e-06
            },
            "M_15": {
                "M_15": 0.0010361875618452219,
                "M_17": -3.862071672125085e-05,
                "M_19": 1.7099017477084165e-05,
                "M_21": 1.5292073518244256e-05,
                "M_23": 1.827259607205785e-05,
                "M_25": -2.7113607636678115e-05,
                "M_27": -0.0002481675238671163,
                "M_30": -7.404950065248704e-06,
                "M_32": -5.429392622106177e-08,
                "M_33": 5.216271356033796e-06,
                "M_34": -1.8167428213446453e-06
            },
            "M_17": {
                "M_17": 0.0014897213148273214,
                "M_19": -1.3000040786085762e-05,
                "M_21": 4.050760242304946e-05,
                "M_23": 4.942006823057536e-05,
                "M_25": -1.9960348226072142e-05,
                "M_27": -1.420076170452873e-05,
                "M_30": 1.165983935372471e-05,
                "M_32": -2.7921751767417204e-05,
                "M_33": -6.351409214584776e-05,
                "M_34": -2.2410651267187658e-05
            },
            "M_19": {
                "M_19": 0.0014418136667923632,
                "M_21": 0.00010516668802938713,
                "M_23": 7.945202609394588e-07,
                "M_25": -1.6709387807029655e-05,
                "M_27": -4.149807461009934e-05,
                "M_30": -4.6289790885095536e-05,
                "M_32": 1.096729705152316e-05,
                "M_33": -1.0939457532226698e-05,
                "M_34": -7.406844116734207e-05
            },
            "M_21": {
                "M_21": 0.001347289468217415,
                "M_23": 3.9313465171449484e-05,
                "M_25": -0.00036699199335065124,
                "M_27": -5.0849990946633216e-05,
                "M_30": -4.204956987393961e-06,
                "M_32": -8.068915668158082e-06,
                "M_33": -9.180833824797659e-06,
                "M_34": 2.2501083971886875e-05
            },
            "M_23": {
                "M_23": 0.000778393640944748,
                "M_25": -2.184007401919938e-05,
                "M_27": -0.00023809779665042257,
                "M_30": -3.3306195655364523e-06,
                "M_32": 8.220617073449351e-06,
                "M_33": 5.087473677406277e-06,
                "M_34": -1.428780808610776e-06
            },
            "M_25": {
                "M_25": 0.004132371123734087,
                "M_27": -1.4185919681914616e-05,
                "M_30": 4.826809593347164e-05,
                "M_32": 1.0570043121883709e-05,
                "M_33": 2.530792608229616e-07,
                "M_34": -4.6247211371236336e-05
            },
            "M_27": {
                "M_27": 0.0025661985208801966,
                "M_30": -1.0037654710762122e-05,
                "M_32": 3.985939378836083e-06,
                "M_33": -4.2386645731057204e-05,
                "M_34": 2.922177892189574e-05
            },
            "M_30": {
                "M_30": 0.0005127961818480513,
                "M_32": -2.3789860247221553e-05,
                "M_33": 2.2770001234602526e-05,
                "M_34": -0.00012068156319251023
            },
            "M_32": {
                "M_32": 0.000449136561218055,
                "M_33": -0.0001030945231706739,
                "M_34": 1.697325766912569e-05
            },
            "M_33": {
                "M_33": 0.0004532762717768234,
                "M_34": 2.2802120854926914e-06
            },
            "M_34": {
                "M_34": 0.00045732058407445974
            }
        }
    },
    "8TeV": {
        "M_1": {
            "value": 0.3731588507450439,
            "stat": 0.004143565974497728,
            "sys": 0.0016203380368870327
        },
        "M_2": {
            "value": 0.25368229850990237,
            "stat": 0.008287131948995484,
            "sys": 0.003245936331864653
        },
        "M_4": {
            "value": -0.2679204127631822,
            "stat": 0.01079824450850543,
            "sys": 0.009340742395190811
        },
        "M_5": {
            "value": -0.18139267301318507,
            "stat": 0.015426984060671821,
            "sys": 0.007494891904474957
        },
        "M_7": {
            "value": 0.024579288512378717,
            "stat": 0.017575866188778808,
            "sys": 0.002888701291047932
        },
        "M_9": {
            "value": -0.011344587508914162,
            "stat": 0.017628890945550518,
            "sys": 0.00336657628835236
        },
        "M_11": {
            "value": 0.002570810535565211,
            "stat": 0.008936086613973571,
            "sys": 0.003628955583009448
        },
        "M_12": {
            "value": 0.009507290471538598,
            "stat": 0.011494343050798255,
            "sys": 0.0037634592041335254
        },
        "M_14": {
            "value": -0.01548205121765249,
            "stat": 0.01600319053384713,
            "sys": 0.0067966295292862505
        },
        "M_15": {
            "value": 0.009435644202635993,
            "stat": 0.0205395281169146,
            "sys": 0.007940021208106248
        },
        "M_17": {
            "value": -0.0024776073682197036,
            "stat": 0.024897317920393257,
            "sys": 0.004261163462040238
        },
        "M_19": {
            "value": -0.015253131961812928,
            "stat": 0.024936346021772453,
            "sys": 0.004212117819354978
        },
        "M_21": {
            "value": 0.00735777395679806,
            "stat": 0.021659487847510404,
            "sys": 0.00491218302090289
        },
        "M_23": {
            "value": -0.022358053852336524,
            "stat": 0.01661565430387004,
            "sys": 0.002940195412375406
        },
        "M_25": {
            "value": -0.0007232184932778723,
            "stat": 0.03843801275582589,
            "sys": 0.008328298093010254
        },
        "M_27": {
            "value": 0.013550672188228969,
            "stat": 0.030067410350163526,
            "sys": 0.005356850922250613
        },
        "M_30": {
            "value": -0.027537572204799948,
            "stat": 0.013766673189641346,
            "sys": 0.004731807814568325
        },
        "M_32": {
            "value": 0.01293082373637041,
            "stat": 0.013598777056311599,
            "sys": 0.003847200382895069
        },
        "M_33": {
            "value": -0.016611808912444334,
            "stat": 0.013293526203701797,
            "sys": 0.0030990837106873444
        },
        "M_34": {
            "value": 0.03289344453780727,
            "stat": 0.013048647006579976,
            "sys": 0.0037511253576589464
        },
        "covariance": {
            "M_1": {
                "M_1": 1.7169138985015308e-05,
                "M_2": -3.4338277970030635e-05,
                "M_4": -8.800469369308356e-06,
                "M_5": 1.4264427960184783e-05,
                "M_7": -1.8722504370819123e-06,
                "M_9": 1.0892739450423103e-06,
                "M_11": -2.7717229265954214e-07,
                "M_12": -1.1017865765201462e-06,
                "M_14": 5.908924648509296e-07,
                "M_15": -1.5751915685117833e-06,
                "M_17": 1.3172667007483633e-06,
                "M_19": -2.043659456383648e-07,
                "M_21": 1.3117829580853687e-06,
                "M_23": 1.4288490918430602e-06,
                "M_25": -2.871490308564965e-06,
                "M_27": 2.6526297724925994e-06,
                "M_30": -2.6297093472532465e-06,
                "M_32": 2.120213207233075e-06,
                "M_33": -8.120752021838736e-07,
                "M_34": 2.6268414352632918e-06
            },
            "M_2": {
                "M_2": 6.867655594006169e-05,
                "M_4": 1.7600938738616643e-05,
                "M_5": -2.852885592036951e-05,
                "M_7": 3.744500874163831e-06,
                "M_9": -2.1785478900846227e-06,
                "M_11": 5.543445853190911e-07,
                "M_12": 2.203573153040302e-06,
                "M_14": -1.1817849297018743e-06,
                "M_15": 3.1503831370235726e-06,
                "M_17": -2.6345334014967267e-06,
                "M_19": 4.087318912767271e-07,
                "M_21": -2.623565916170698e-06,
                "M_23": -2.857698183686138e-06,
                "M_25": 5.74298061712993e-06,
                "M_27": -5.3052595449851786e-06,
                "M_30": 5.259418694506476e-06,
                "M_32": -4.240426414466154e-06,
                "M_33": 1.6241504043677405e-06,
                "M_34": -5.2536828705265946e-06
            },
            "M_4": {
                "M_4": 0.0001166020844654677,
                "M_5": -7.087822102347216e-05,
                "M_7": 6.005115874080515e-06,
                "M_9": -2.752930033359258e-06,
                "M_11": 7.070997485651305e-07,
                "M_12": -1.657620318491108e-06,
                "M_14": -8.242911060588704e-06,
                "M_15": 1.5700047727851732e-06,
                "M_17": -6.196159828950904e-07,
                "M_19": -4.390477101438921e-06,
                "M_21": 3.023794465730906e-07,
                "M_23": 4.22574628200014e-06,
                "M_25": 2.995601256087573e-06,
                "M_27": -3.677304467918442e-06,
                "M_30": -4.26869086478247e-07,
                "M_32": -2.1358341256698938e-06,
                "M_33": 5.789616547140521e-07,
                "M_34": 6.924030205445282e-07
            },
            "M_5": {
                "M_5": 0.00023799183720822246,
                "M_7": -4.606052573039792e-06,
                "M_9": 7.194082247092232e-06,
                "M_11": -3.604610343113725e-06,
                "M_12": 4.5020937040767205e-06,
                "M_14": -3.0461481644702127e-06,
                "M_15": 1.0001945473571955e-05,
                "M_17": 1.9302732691921247e-06,
                "M_19": -7.696362468131465e-06,
                "M_21": -3.377155622543551e-06,
                "M_23": -6.522022088493477e-06,
                "M_25": -8.318597078937342e-06,
                "M_27": -1.4542210087920582e-05,
                "M_30": 2.2230915514295015e-06,
                "M_32": 1.5663676605515607e-06,
                "M_33": 3.6194501474955917e-06,
                "M_34": 2.75347864866136e-06
            },
            "M_7": {
                "M_7": 0.0003089110722858581,
                "M_9": -3.4746061930146165e-06,
                "M_11": -1.927439245862144e-06,
                "M_12": -3.030387098847327e-06,
                "M_14": -6.227159388409796e-06,
                "M_15": -2.4967135487933596e-06,
                "M_17": 5.685824293547028e-07,
                "M_19": -5.774750097212657e-07,
                "M_21": 1.4304753194563433e-05,
                "M_23": 9.123463804147366e-06,
                "M_25": -1.5871912187253444e-05,
                "M_27": -3.7029767972110187e-06,
                "M_30": -5.334343175543299e-06,
                "M_32": -2.024848612154929e-06,
                "M_33": -3.7326216957670155e-06,
                "M_34": 5.912115864257783e-06
            },
            "M_9": {
                "M_9": 0.00031077779597011305,
                "M_11": -3.701694726630167e-06,
                "M_12": 1.9483692624053084e-07,
                "M_14": 2.9895348350930743e-06,
                "M_15": -5.323947047522308e-06,
                "M_17": -1.2010378302137202e-06,
                "M_19": -2.212818372484917e-06,
                "M_21": -1.980536077954385e-06,
                "M_23": 4.408533982804858e-06,
                "M_25": -1.0792454098544062e-05,
                "M_27": 7.936782728910436e-06,
                "M_30": 5.7126667611924395e-06,
                "M_32": 2.1610150395035918e-06,
                "M_33": -5.054323495791028e-06,
                "M_34": 2.9955473074512176e-06
            },
            "M_11": {
                "M_11": 7.985364397243765e-05,
                "M_12": -4.3482196325715025e-05,
                "M_14": -3.22300318236525e-05,
                "M_15": 1.6514934640027998e-05,
                "M_17": 1.802996462315576e-07,
                "M_19": -2.435040942558018e-06,
                "M_21": -1.5113313205527184e-06,
                "M_23": -6.637493692863783e-06,
                "M_25": -3.198430694715282e-06,
                "M_27": 2.4742699242410426e-06,
                "M_30": -2.7729482417832032e-06,
                "M_32": 2.5017478837923755e-06,
                "M_33": -2.854664902528562e-07,
                "M_34": 5.796382334019487e-07
            },
            "M_12": {
                "M_12": 0.00013211992216943414,
                "M_14": 2.0306783380981586e-05,
                "M_15": -6.214431738608091e-05,
                "M_17": 4.07904512147469e-06,
                "M_19": -8.304710308378822e-07,
                "M_21": 3.856125880974765e-06,
                "M_23": -1.9821856881855343e-05,
                "M_25": -6.484253985323871e-06,
                "M_27": 4.989282531472998e-06,
                "M_30": 3.6592875697284678e-06,
                "M_32": -3.0409469835633297e-06,
                "M_33": 1.453062344633142e-06,
                "M_34": -1.1145289753892934e-06
            },
            "M_14": {
                "M_14": 0.00025610210726261445,
                "M_15": -0.0001360634787113828,
                "M_17": 2.652908641910842e-06,
                "M_19": 3.879658905231185e-06,
                "M_21": 3.318368730725707e-06,
                "M_23": 1.1721705486531633e-06,
                "M_25": -1.4548811076131707e-07,
                "M_27": -1.9917425808842127e-05,
                "M_30": -7.040536828113292e-07,
                "M_32": -6.384818282222669e-07,
                "M_33": -4.341731589976969e-06,
                "M_34": 2.7605204988444714e-07
            },
            "M_15": {
                "M_15": 0.0004218722152655254,
                "M_17": -2.6797967936709016e-06,
                "M_19": -1.1555479778454457e-05,
                "M_21": -8.459498051666727e-06,
                "M_23": 1.0114038104586006e-05,
                "M_25": -4.00442913681785e-06,
                "M_27": -6.195967966962304e-05,
                "M_30": 8.163377974597475e-07,
                "M_32": 5.491841300501337e-07,
                "M_33": 3.065580278270589e-06,
                "M_34": 3.1124064006095185e-06
            },
            "M_17": {
                "M_17": 0.0006198764396291353,
                "M_19": 4.369661764551366e-06,
                "M_21": -3.926292384117968e-06,
                "M_23": 1.6584405731582946e-05,
                "M_25": 1.366033713715898e-07,
                "M_27": -1.550741104065495e-06,
                "M_30": -2.6133680108856297e-06,
                "M_32": -1.1879699983626507e-05,
                "M_33": -1.7506342901033534e-05,
                "M_34": 1.0031263522516608e-06
            },
            "M_19": {
                "M_19": 0.0006218213529175669,
                "M_21": 1.5585660632059752e-05,
                "M_23": 4.216471279736974e-06,
                "M_25": 7.416968743827226e-06,
                "M_27": 8.211110480754118e-06,
                "M_30": -7.17387531402423e-06,
                "M_32": 5.857517262112439e-07,
                "M_33": -1.6779193239149743e-06,
                "M_34": -2.8917286228670825e-05
            },
            "M_21": {
                "M_21": 0.0004691334138164509,
                "M_23": -1.3925016883190921e-06,
                "M_25": -0.00020847901336395441,
                "M_27": 7.145817741484616e-06,
                "M_30": 1.079270547884021e-06,
                "M_32": -4.4987103699232435e-06,
                "M_33": 5.685697444787653e-06,
                "M_34": 1.9194474632916204e-06
            },
            "M_23": {
                "M_23": 0.00027607996794571505,
                "M_25": 2.2424590459156817e-06,
                "M_27": -0.00011261575462307778,
                "M_30": 2.740891346427333e-06,
                "M_32": -6.268524619792493e-07,
                "M_33": 3.3810883019128207e-06,
                "M_34": -6.406735013297606e-07
            },
            "M_25": {
                "M_25": 0.0014774808246170337,
                "M_27": 2.9426518770044486e-05,
                "M_30": -1.9626424203238594e-05,
                "M_32": -1.0534811937442938e-05,
                "M_33": 2.3772878550190543e-05,
                "M_34": 2.0554753662131462e-05
            },
            "M_27": {
                "M_27": 0.0009040491651651207,
                "M_30": -6.533105093154932e-06,
                "M_32": -1.9484034563424267e-06,
                "M_33": -2.0623978124226085e-06,
                "M_34": 3.8173283356057275e-06
            },
            "M_30": {
                "M_30": 0.00018952129071038985,
                "M_32": 8.271557710058041e-06,
                "M_33": -7.048480400630759e-06,
                "M_34": -4.364788661667131e-05
            },
            "M_32": {
                "M_32": 0.00018492673742726676,
                "M_33": -4.9186541790212764e-05,
                "M_34": -5.359184943053652e-06
            },
            "M_33": {
                "M_33": 0.0001767178389285063,
                "M_34": 2.510769224498932e-08
            },
            "M_34": {
                "M_34": 0.00017026718870232857
            }
        }
    },
    "13TeV": {
        "M_1": {
            "value": 0.3803462581235602,
            "stat": 0.0029716114216186864,
            "sys": 0.0012060187111163213
        },
        "M_2": {
            "value": 0.23930748375288013,
            "stat": 0.005943222843237362,
            "sys": 0.0024115056469320296
        },
        "M_4": {
            "value": -0.2728742206108684,
            "stat": 0.008228802593595532,
            "sys": 0.005708657199743447
        },
        "M_5": {
            "value": -0.1792006047620117,
            "stat": 0.01110496390348161,
            "sys": 0.004530764753955426
        },
        "M_7": {
            "value": 0.021855610927195648,
            "stat": 0.01277936094897149,
            "sys": 0.002068487097265005
        },
        "M_9": {
            "value": -0.026965763557637294,
            "stat": 0.012748136279507938,
            "sys": 0.002152698824497888
        },
        "M_11": {
            "value": -0.004610019053843461,
            "stat": 0.006492755066999166,
            "sys": 0.0019224333790019358
        },
        "M_12": {
            "value": 0.00579067102315326,
            "stat": 0.00843679745158091,
            "sys": 0.0025521698587106663
        },
        "M_14": {
            "value": -0.008535831589262747,
            "stat": 0.011774648209098992,
            "sys": 0.0033810425857576753
        },
        "M_15": {
            "value": -0.005670811167235486,
            "stat": 0.015523971998752975,
            "sys": 0.004830949444444423
        },
        "M_17": {
            "value": 0.011251817665307749,
            "stat": 0.017836294831565104,
            "sys": 0.002957410400287242
        },
        "M_19": {
            "value": -0.003410123016099427,
            "stat": 0.017840551323310833,
            "sys": 0.0023849963271228
        },
        "M_21": {
            "value": -0.031723840825753025,
            "stat": 0.01594702769013979,
            "sys": 0.005199721515963655
        },
        "M_23": {
            "value": 0.01805010724967541,
            "stat": 0.012423788130303292,
            "sys": 0.0021159209307603363
        },
        "M_25": {
            "value": 0.04410595872790798,
            "stat": 0.02853391384602617,
            "sys": 0.005870224761080681
        },
        "M_27": {
            "value": 0.03776962753383677,
            "stat": 0.02285000297197243,
            "sys": 0.006256319494191053
        },
        "M_30": {
            "value": 0.0083961973916504,
            "stat": 0.010030044153599777,
            "sys": 0.002739856566864908
        },
        "M_32": {
            "value": -0.022182462075215594,
            "stat": 0.00954849271689637,
            "sys": 0.002992235096992562
        },
        "M_33": {
            "value": -0.00710150870599749,
            "stat": 0.0094779156168914,
            "sys": 0.001847350853247169
        },
        "M_34": {
            "value": 0.007536674342284483,
            "stat": 0.009425266191763747,
            "sys": 0.001601395750076291
        },
        "covariance": {
            "M_1": {
                "M_1": 8.83047444109463e-06,
                "M_2": -1.7660948882189277e-05,
                "M_4": -4.575461548188036e-06,
                "M_5": 8.365667031235671e-06,
                "M_7": -2.6263110057380895e-07,
                "M_9": 4.0496108639582074e-07,
                "M_11": -1.8440809419768575e-07,
                "M_12": -2.849083605047677e-08,
                "M_14": -6.091543153129216e-07,
                "M_15": 4.6310166627788935e-07,
                "M_17": -2.2791138528806942e-07,
                "M_19": -5.805399504607346e-08,
                "M_21": 6.431493303334471e-07,
                "M_23": -6.854532095325425e-07,
                "M_25": -1.8823105002907501e-06,
                "M_27": -1.7805057568134816e-06,
                "M_30": 8.887213768595515e-08,
                "M_32": -1.002669992502046e-06,
                "M_33": 1.4813593661613476e-07,
                "M_34": 5.994090969330108e-07
            },
            "M_2": {
                "M_2": 3.5321897764378385e-05,
                "M_4": 9.150923096376109e-06,
                "M_5": -1.6731334062471363e-05,
                "M_7": 5.25262201147612e-07,
                "M_9": -8.099221727916509e-07,
                "M_11": 3.688161883953764e-07,
                "M_12": 5.698167210095599e-08,
                "M_14": 1.2183086306258345e-06,
                "M_15": -9.26203332555787e-07,
                "M_17": 4.5582277057615097e-07,
                "M_19": 1.1610799009216437e-07,
                "M_21": -1.286298660666896e-06,
                "M_23": 1.3709064190650781e-06,
                "M_25": 3.764621000581531e-06,
                "M_27": 3.56101151362692e-06,
                "M_30": -1.7774427537191335e-07,
                "M_32": 2.0053399850040833e-06,
                "M_33": -2.962718732322815e-07,
                "M_34": -1.1988181938660174e-06
            },
            "M_4": {
                "M_4": 6.771319212436456e-05,
                "M_5": -3.925812697211541e-05,
                "M_7": 2.488349273084846e-07,
                "M_9": 4.3439203561779686e-07,
                "M_11": -8.151616900725287e-07,
                "M_12": 5.525398590927179e-07,
                "M_14": 2.621314366578775e-07,
                "M_15": -1.0564350364872144e-06,
                "M_17": -9.708433484947657e-07,
                "M_19": 7.871619409871856e-08,
                "M_21": 9.093269417816098e-07,
                "M_23": 7.46466988757833e-07,
                "M_25": 7.865764937364571e-08,
                "M_27": -5.946426790753693e-07,
                "M_30": 7.313659497861699e-07,
                "M_32": 1.1416330458193345e-06,
                "M_33": -1.3383766460380469e-09,
                "M_34": -3.6109337897841214e-07
            },
            "M_5": {
                "M_5": 0.00012332022329762952,
                "M_7": 4.134621281187917e-06,
                "M_9": -2.4548228102951094e-06,
                "M_11": -2.344022850200576e-08,
                "M_12": -1.0100018099657065e-06,
                "M_14": -3.8530452144330425e-07,
                "M_15": 9.897248721356833e-07,
                "M_17": 3.957403127447971e-07,
                "M_19": -3.373050694720827e-06,
                "M_21": 2.5771461624768307e-06,
                "M_23": 1.879475989859843e-06,
                "M_25": -1.135528352478655e-06,
                "M_27": 5.796691595432416e-06,
                "M_30": 2.1808794085097656e-06,
                "M_32": -1.2859461619401042e-06,
                "M_33": -1.8851540744849664e-06,
                "M_34": 2.520469380558292e-06
            },
            "M_7": {
                "M_7": 0.0001633120662640975,
                "M_9": 3.371975924811871e-06,
                "M_11": 1.1480627761211695e-06,
                "M_12": -7.171797612537073e-07,
                "M_14": -2.818135773426804e-08,
                "M_15": -1.3482514233148406e-06,
                "M_17": 3.4402479525765313e-06,
                "M_19": -4.322751950194901e-06,
                "M_21": -3.22583776077104e-07,
                "M_23": -9.802394181462756e-07,
                "M_25": 7.564552774050424e-06,
                "M_27": 5.872880394043537e-07,
                "M_30": 2.3110637695561313e-06,
                "M_32": -9.522544054070611e-07,
                "M_33": 7.342427124534516e-07,
                "M_34": -1.2646639196156062e-06
            },
            "M_9": {
                "M_9": 0.0001625149786009065,
                "M_11": 3.866534172926151e-08,
                "M_12": -1.7634458229254478e-06,
                "M_14": 6.022754546394363e-08,
                "M_15": -2.8361819125998387e-06,
                "M_17": -5.715677479655813e-07,
                "M_19": -4.429744464303623e-07,
                "M_21": 5.318193821541592e-06,
                "M_23": 3.4610845958827116e-06,
                "M_25": 9.024613508060972e-06,
                "M_27": 6.6381232410397995e-06,
                "M_30": 1.640321349181804e-06,
                "M_32": -3.868722084071633e-06,
                "M_33": 2.6012240657085974e-06,
                "M_34": -8.41943068628082e-09
            },
            "M_11": {
                "M_11": 4.215586836004334e-05,
                "M_12": -2.286423830582062e-05,
                "M_14": -1.8667102556714632e-05,
                "M_15": 1.0270969271168247e-05,
                "M_17": 4.969584840908412e-07,
                "M_19": -1.494920369703611e-06,
                "M_21": 2.5384598325492526e-07,
                "M_23": -4.4818395883548975e-06,
                "M_25": 7.76126740866023e-07,
                "M_27": 2.3195488793918734e-06,
                "M_30": 1.32427475850403e-07,
                "M_32": 3.242098654081441e-06,
                "M_33": -5.530176781110416e-07,
                "M_34": 8.930431927181048e-07
            },
            "M_12": {
                "M_12": 7.117955123900212e-05,
                "M_14": 1.0319127569293208e-05,
                "M_15": -3.276102929638966e-05,
                "M_17": 2.4807206472208235e-06,
                "M_19": 2.8826874693281517e-06,
                "M_21": 1.5202673157255223e-06,
                "M_23": -8.015727877229866e-06,
                "M_25": -2.3741375253872037e-06,
                "M_27": 6.038228378867768e-06,
                "M_30": 8.415884263784675e-07,
                "M_32": -2.7023228435885654e-06,
                "M_33": 1.0255947732468374e-06,
                "M_34": -6.102503067310574e-07
            },
            "M_14": {
                "M_14": 0.0001386423404480381,
                "M_15": -7.87202080861901e-05,
                "M_17": 1.0719946863189855e-06,
                "M_19": 5.713237306552542e-06,
                "M_21": 4.962397822924673e-06,
                "M_23": 2.305901441973029e-06,
                "M_25": -3.466452080249064e-06,
                "M_27": -6.571674999786414e-06,
                "M_30": -9.785285182219556e-07,
                "M_32": -9.196018026093223e-07,
                "M_33": -1.1878808487177961e-06,
                "M_34": 1.5889958828959297e-06
            },
            "M_15": {
                "M_15": 0.00024099370661806647,
                "M_17": 2.2771269828975682e-06,
                "M_19": -4.7747225531565e-06,
                "M_21": -2.4700167025700387e-06,
                "M_23": 4.922721064790381e-06,
                "M_25": -4.848937757659771e-07,
                "M_27": -3.03342102313823e-05,
                "M_30": -2.0783250958755417e-06,
                "M_32": 1.4534822639206446e-06,
                "M_33": 1.0937963862053231e-06,
                "M_34": 2.0685162955277848e-07
            },
            "M_17": {
                "M_17": 0.00031813341331851603,
                "M_19": 6.5799130377705265e-06,
                "M_21": 6.935579516786976e-07,
                "M_23": 8.768323136763024e-06,
                "M_25": 4.026872842609427e-06,
                "M_27": 4.136687679363763e-06,
                "M_30": -1.6849464635420266e-06,
                "M_32": -3.6254625855925906e-06,
                "M_33": -1.1604310287827285e-05,
                "M_34": 3.635097676904989e-06
            },
            "M_19": {
                "M_19": 0.00031828527151968794,
                "M_21": 7.955429023185146e-06,
                "M_23": -2.2685647941842137e-06,
                "M_25": -8.426927367719025e-06,
                "M_27": 1.1820877232970846e-05,
                "M_30": -4.472322013825497e-06,
                "M_32": 1.2891125793238563e-06,
                "M_33": -8.25611743429167e-07,
                "M_34": -1.083749459127264e-05
            },
            "M_21": {
                "M_21": 0.00025430769215008524,
                "M_23": 5.231020770020521e-07,
                "M_25": -0.00013031626598347733,
                "M_27": -3.857859790746311e-06,
                "M_30": -2.6008691508991175e-06,
                "M_32": -9.517490664276805e-07,
                "M_33": 1.093831004226595e-06,
                "M_34": 1.0254358961165205e-06
            },
            "M_23": {
                "M_23": 0.00015435051150666497,
                "M_25": 9.83831983631421e-07,
                "M_27": -6.543858130981022e-05,
                "M_30": -3.7742075006483426e-06,
                "M_32": -1.0513847822244223e-06,
                "M_33": 1.4005880752759909e-06,
                "M_34": 1.0596430518517567e-07
            },
            "M_25": {
                "M_25": 0.000814184239372444,
                "M_27": 9.561642344991508e-06,
                "M_30": -1.4713659516883467e-06,
                "M_32": 5.15323185496665e-06,
                "M_33": -4.0953634645036924e-08,
                "M_34": 7.717602372905517e-06
            },
            "M_27": {
                "M_27": 0.0005221226358191489,
                "M_30": 2.9621562827545452e-06,
                "M_32": 2.336474238297439e-07,
                "M_33": -3.2177695391445695e-06,
                "M_34": -1.744626796739834e-06
            },
            "M_30": {
                "M_30": 0.00010060178572316108,
                "M_32": -2.4016598681891902e-06,
                "M_33": 1.621190608239197e-06,
                "M_34": -2.2908832314072743e-05
            },
            "M_32": {
                "M_32": 9.117371316462302e-05,
                "M_33": -2.0648268319948484e-05,
                "M_34": 9.624276010353244e-07
            },
            "M_33": {
                "M_33": 8.983088444091391e-05,
                "M_34": -2.3043023181352164e-06
            },
            "M_34": {
                "M_34": 8.883564278560469e-05
            }
        }
    }
}
